Color My World: Deterministic Tagging for Memory Safety

Hardware-assisted memory protection features are increasingly being deployed in COTS processors. ARMv8.5 Memory Tagging Extensions (MTE) is a recent example, which has been used to provide probabilistic checks for memory safety. This use of MTE is not secure against the standard adversary with arbitrary read/write access to memory. Consequently MTE is used as a software development tool. In this paper we present the first design for deterministic memory protection using MTE that can resist the standard adversary, and hence is suitable for post-deployment memory safety. We describe our compiler extensions for LLVM Clang implementing static analysis and subsequent MTE instrumentation. Via a comprehensive evaluation we show that our scheme is effective.

==> listings/analysis-example.c <==
#include "common.h"
void func_1();
void func_2(int **ptr);

void func_1(int **arg) {
    int A, B;
    int *ptr;
    A = 0;        // Safe assignment to A
    ptr = &B;     // Create pointer to B
    func_2(&ptr); // Pass pointer to ptr
    func_2(arg);
}
void func_2(int **ptr) {
    for (int i = 0; i  < 10; ++i)
        (*ptr)[i] = 0; /* \label{line:analysis-example:loadinfo} */
}

int main() {
    int arr[10];
    int test = 42;
    for (int i = 0; i < 10; ++i) arr[i] = i;
    for (int i = 0; i < 10; ++i) printf("%d\n", arr[i]);
    int *ptr = arr;
    func_2(&ptr);
    for (int i = 0; i < 10; ++i) printf("%d\n", arr[i]);
    ptr = &test;

    printf("pre:  %d\n", test);
    func_2(&ptr);
    printf("post: %d\n", test);

    func_1();
}

==> listings/code-example.c <==
#include "common.h"

void func(unsigned end) {
    char buf_bad[32]; /* \label{line:code-example:bad} */
    char buf_lin[32];

    g_ptr = alloca(64); /* \label{line:code-example:alloca-to-global} */

    buf_bad[end] = 0; /* \label{line:code-example:bad-indexing} */

    for (unsigned i = 0; i < end; ++i) /* \label{line:code-example:loop} */
        buf_lin[i] = i;

    // ...

    useCharPtr(buf_lin);
    useCharPtr(buf_bad);
    useCharPtr(g_ptr);
    g_ptr = 0;
}
